Integer Division by Constants: Optimal Bounds

The integer division of a numerator n by a divisor d gives a quotient q and a remainder r. Optimizing compilers accelerate software by replacing the division of n by d with the division of c * n (or c * n + c) by m for convenient integers c and m chosen so that they approximate the reciprocal: c/m ~= 1/d. Such techniques are especially advantageous when m is chosen to be a power of two and when d is a constant so that c and m can be precomputed. The literature contains many bounds on the distance between c/m and the divisor d. Some of these bounds are optimally tight, while others are not. We present optimally tight bounds for quotient and remainder computations.

==> code/int-div-round-nearest-even-benchmark.c <==

/*
cd C:\MinGW\bin
gcc -O0 -o ../aaa.exe C:/dt/zzz-wget/int-div-rem/int-div-round-nearest-even.c
..\aaa.exe



*/

#include <stdio.h>
#include <time.h>

static double
do_benchmark(double timev, double countv, double loop_cycle_time, int crlf)
{
   double timevnet, timevc = (double) clock();
   if (countv <= 0)
      return timevc;
   timev = (timevc - timev) / CLOCKS_PER_SEC;
   printf(" %7.3fs ", timev);
   timevc = timev / countv;
   if (loop_cycle_time < 0)
      printf("%7.1fns;", timevc * 1e9);
   else {
      timevnet = timevc - loop_cycle_time;
      printf("%+7.1fns;", timevnet * 1e9);
   }
   if (crlf)
      printf("\n");
   return timevc;
}

unsigned int roundtoeven(unsigned int numerator, unsigned int divisor) {
  unsigned int offsetnumerator = (numerator + divisor / 2); // assume no overflow
  unsigned int roundup = offsetnumerator / divisor;
  unsigned int down = roundup - (roundup & 1);
  int ismultiple = ((offsetnumerator % divisor) == 0);
  int isdivisoreven = (divisor & 1) == 0;
  return (ismultiple && isdivisoreven) ? down : roundup;
}

unsigned int round2even(unsigned int numerator, unsigned int divisor) {
  numerator += (divisor >> 1);           // ignore possibility of overflow here
  unsigned int q = numerator / divisor;  // round up 0.5 and above
  // deduct 1 if q is odd and d is even and n is a 0.5 which should round down
  return (q & 1) != 0 && (divisor & 1) == 0 && q * divisor == numerator ? q - 1 : q;
}

static void
test_many_round_nearest_even_unsigned(unsigned int d)
{
   unsigned int n, n0, n2, runv, runv2, repeatv, repeatv2, countok, countnotok, sumv, errv, xerrv;
   unsigned int qD, qC;
   double timev, loop_cycle_time;

   n0 = 0;
   n2 = 1000*1000*100;
   countok = 0;
   countnotok = 0;
   xerrv = 0;
   for (n = n0; n <= n2; n++) {
            errv = 0;
            qD = roundtoeven(n, d);
            qC = round2even(n, d);
            errv = qD != qC;
            if (errv) countnotok += 1;
            else countok += 1;
   // if (errv) printf("// d %3u; n %3u; qD %3u; qC %3u; q %7.3f;\n", d, n, qD, qC, ((double) n) / d);
            if (errv) {
               // errv = test_c_gregorian_leap_p(y, 4);
               xerrv = errv;
            }
   }
   printf("//# test_many_round_nearest_even_unsigned: d %d; n %d..%d; ok %d, NOTok %d;\n", d, n0, n2, countok, countnotok);

   repeatv2 = 1;
  
   runv2 = 3;
   for (runv = 1; runv <= runv2; runv++) {

      loop_cycle_time = -1; // to ensure "9.9ns" - not "+9.9ns" - on loop cycle times
      sumv = 0;
      timev = do_benchmark(0.0, 0.0, 0.0, 20);
      for (repeatv = 1; repeatv <= repeatv2; repeatv++) for (n = n0; n <= n2; n++) sumv += n;
      sumv = 0; // to distinguish loop benchmarks
      printf("//# loop:        d %3d; n (%d..%d) * %d; run %2d; sum %11u;", d, n0, n2, repeatv2, runv, sumv);
      loop_cycle_time = do_benchmark(timev, repeatv2 * (n2 - n0 + 1), loop_cycle_time, 1);

      sumv = 0;
      timev = do_benchmark(0, 0, 0, 0);
      for (repeatv = 1; repeatv <= repeatv2; repeatv++) for (n = n0; n <= n2; n++) sumv += roundtoeven(n, d);
      printf("//# roundtoeven: d %3d; n (%d..%d) * %d; run %2d; sum %11u;", d, n0, n2, repeatv2, runv, sumv);
      do_benchmark(timev, repeatv2 * (n2 - n0 + 1), loop_cycle_time, 1);

      sumv = 0;
      timev = do_benchmark(0, 0, 0, 0);
      for (repeatv = 1; repeatv <= repeatv2; repeatv++) for (n = n0; n <= n2; n++) sumv += round2even(n, d);
      printf("//# round2even:  d %3d; n (%d..%d) * %d; run %2d; sum %11u;", d, n0, n2, repeatv2, runv, sumv);
      do_benchmark(timev, repeatv2 * (n2 - n0 + 1), loop_cycle_time, 1);

    }
}

int main() {
  test_many_round_nearest_even_unsigned(6);
  test_many_round_nearest_even_unsigned(12);
  test_many_round_nearest_even_unsigned(5);
  return 0;
}



//# The rough benchmarks below are a reason I'm very suspicious of benchmarks.
//# Look at some of the weird differences in timings when the code
//# in the rounding functions is swapped especially for d = 5.
//#
//# The last column has the average time in nanoseconds for the functions,
//# netting out the time taken for the loop.
//#
//# gcc --version --> gcc (Ubuntu 7.2.0-8ubuntu3.2) 7.2.0
//#
//# gcc -O0
//# loop:        d   6; n (0..100000000) * 1; run  1; sum           0;   0.279s     2.8ns;
//# roundtoeven: d   6; n (0..100000000) * 1; run  1; sum  2312060266;   1.248s    +9.7ns;
//# round2even:  d   6; n (0..100000000) * 1; run  1; sum  2312060266;   0.806s    +5.3ns;
//# roundtoeven: d  12; n (0..100000000) * 1; run  1; sum  3303513780;   1.236s    +9.6ns;
//# round2even:  d  12; n (0..100000000) * 1; run  1; sum  3303513780;   0.802s    +5.2ns;
//# roundtoeven: d   5; n (0..100000000) * 1; run  1; sum  2774472320;   1.687s   +14.1ns;
//# round2even:  d   5; n (0..100000000) * 1; run  1; sum  2774472320;   1.778s   +15.0ns;
//#
//# gcc -O0 with code in roundtoeven and round2even swapped
//# loop:        d   6; n (0..100000000) * 1; run  1; sum           0;   0.340s     3.4ns;
//# roundtoeven: d   6; n (0..100000000) * 1; run  1; sum  2312060266;   0.810s    +4.7ns;
//# round2even:  d   6; n (0..100000000) * 1; run  1; sum  2312060266;   1.226s    +8.9ns;
//# roundtoeven: d  12; n (0..100000000) * 1; run  1; sum  3303513780;   0.894s    +5.6ns;
//# round2even:  d  12; n (0..100000000) * 1; run  1; sum  3303513780;   1.214s    +8.8ns;
//# roundtoeven: d   5; n (0..100000000) * 1; run  1; sum  2774472320;   0.773s    +4.3ns;
//# round2even:  d   5; n (0..100000000) * 1; run  1; sum  2774472320;   1.647s   +13.0ns;
//#
//# gcc -O1
//# loop:        d   6; n (0..100000000) * 1; run  1; sum           0;   0.032s     0.3ns;
//# roundtoeven: d   6; n (0..100000000) * 1; run  3; sum  2312060266;   0.566s    +5.3ns;
//# round2even:  d   6; n (0..100000000) * 1; run  3; sum  2312060266;   0.568s    +5.4ns;
//# roundtoeven: d  12; n (0..100000000) * 1; run  1; sum  3303513780;   0.566s    +5.3ns;
//# round2even:  d  12; n (0..100000000) * 1; run  1; sum  3303513780;   0.639s    +6.1ns;
//# roundtoeven: d   5; n (0..100000000) * 1; run  1; sum  2774472320;   0.572s    +5.4ns;
//# round2even:  d   5; n (0..100000000) * 1; run  1; sum  2774472320;   1.302s   +12.7ns;
//#
//# gcc -O1 with code in roundtoeven and round2even swapped
//# loop:        d   6; n (0..100000000) * 1; run  1; sum           0;   0.032s     0.3ns;
//# roundtoeven: d   6; n (0..100000000) * 1; run  1; sum  2312060266;   0.585s    +5.5ns;
//# round2even:  d   6; n (0..100000000) * 1; run  1; sum  2312060266;   0.535s    +5.0ns;
//# roundtoeven: d  12; n (0..100000000) * 1; run  1; sum  3303513780;   0.669s    +6.4ns;
//# round2even:  d  12; n (0..100000000) * 1; run  1; sum  3303513780;   0.535s    +5.0ns;
//# roundtoeven: d   5; n (0..100000000) * 1; run  1; sum  2774472320;   0.574s    +5.4ns;
//# round2even:  d   5; n (0..100000000) * 1; run  1; sum  2774472320;   0.535s    +5.0ns;
//#
//# gcc -O2
//# loop:        d   6; n (0..100000000) * 1; run  1; sum           0;   0.000s     0.0ns;
//# roundtoeven: d   6; n (0..100000000) * 1; run  1; sum  2312060266;   0.492s    +4.9ns;
//# round2even:  d   6; n (0..100000000) * 1; run  1; sum  2312060266;   0.492s    +4.9ns;
//# roundtoeven: d  12; n (0..100000000) * 1; run  1; sum  3303513780;   0.481s    +4.8ns;
//# round2even:  d  12; n (0..100000000) * 1; run  1; sum  3303513780;   0.482s    +4.8ns;
//# roundtoeven: d   5; n (0..100000000) * 1; run  1; sum  2774472320;   0.492s    +4.9ns;
//# round2even:  d   5; n (0..100000000) * 1; run  1; sum  2774472320;   1.033s   +10.3ns;
//#
//# gcc -O2 with code in roundtoeven and round2even swapped
//# loop:        d   6; n (0..100000000) * 1; run  1; sum           0;   0.000s     0.0ns;
//# roundtoeven: d   6; n (0..100000000) * 1; run  1; sum  2312060266;   0.492s    +4.9ns;
//# round2even:  d   6; n (0..100000000) * 1; run  1; sum  2312060266;   0.492s    +4.9ns;
//# roundtoeven: d  12; n (0..100000000) * 1; run  1; sum  3303513780;   0.482s    +4.8ns;
//# round2even:  d  12; n (0..100000000) * 1; run  1; sum  3303513780;   0.481s    +4.8ns;
//# roundtoeven: d   5; n (0..100000000) * 1; run  1; sum  2774472320;   1.000s   +10.0ns;
//# round2even:  d   5; n (0..100000000) * 1; run  1; sum  2774472320;   0.493s    +4.9ns;




==> code/int-div-round-nearest-even.c <==

#include <stdio.h>

int
is_odd(int n)
{
   if (n < 0) {
      if (n == -1)
        n = 1;
      else
        n = -(n + 2);
   }
   return (n & 1) != 0;
}

int
div_round_nearest_even(int n, int d, int temp_prev_q)
{
  // For now d > 0. Is there likely to be a need for this rounding if d < 0?
  // For now n >= 0.
  
  int n_orig = n; //:TEMP:
  
  int half_d_down = d >> 1;
  int q;

  if (n <= half_d_down)
    q = 0;
  else if (is_odd(d)) {
    q = (n - (half_d_down + 1)) / d + 1;
  }
  else {
    n = n - half_d_down;
    q = n / d;
    if (is_odd(q) || q * d != n)
      q = q + 1;
  }

  // Temporary check.
  int r = n_orig - q * d;
  if (temp_prev_q != q)
    printf("\n");
  printf("// D %2d, halfDdown %2d; n %3d; q %3d, r %4d; Q %7.3f;\n",
         d, half_d_down, n_orig, q, r, n_orig / ((double) d));
  
  return q;
}

int main() {
  int d, n, q;
  q = -99;
  d = 3;
  for (n = 0; n <= 6 * d; n++) q = div_round_nearest_even(n, d, q);
  q = -99;
  d = 4;
  for (n = 0; n <= 6 * d; n++) q = div_round_nearest_even(n, d, q);
  return 0;
}


// Just to be sure, I also tried this with d = 5 and 6, and those also worked.


// D  3, halfDdown  1; n   0; q   0, r    0; Q   0.000;
// D  3, halfDdown  1; n   1; q   0, r    1; Q   0.333;

// D  3, halfDdown  1; n   2; q   1, r   -1; Q   0.667;
// D  3, halfDdown  1; n   3; q   1, r    0; Q   1.000;
// D  3, halfDdown  1; n   4; q   1, r    1; Q   1.333;

// D  3, halfDdown  1; n   5; q   2, r   -1; Q   1.667;
// D  3, halfDdown  1; n   6; q   2, r    0; Q   2.000;
// D  3, halfDdown  1; n   7; q   2, r    1; Q   2.333;

// D  3, halfDdown  1; n   8; q   3, r   -1; Q   2.667;
// D  3, halfDdown  1; n   9; q   3, r    0; Q   3.000;
// D  3, halfDdown  1; n  10; q   3, r    1; Q   3.333;

// D  3, halfDdown  1; n  11; q   4, r   -1; Q   3.667;
// D  3, halfDdown  1; n  12; q   4, r    0; Q   4.000;
// D  3, halfDdown  1; n  13; q   4, r    1; Q   4.333;

// D  3, halfDdown  1; n  14; q   5, r   -1; Q   4.667;
// D  3, halfDdown  1; n  15; q   5, r    0; Q   5.000;
// D  3, halfDdown  1; n  16; q   5, r    1; Q   5.333;

// D  3, halfDdown  1; n  17; q   6, r   -1; Q   5.667;
// D  3, halfDdown  1; n  18; q   6, r    0; Q   6.000;



// D  4, halfDdown  2; n   0; q   0, r    0; Q   0.000;
// D  4, halfDdown  2; n   1; q   0, r    1; Q   0.250;
// D  4, halfDdown  2; n   2; q   0, r    2; Q   0.500;

// D  4, halfDdown  2; n   3; q   1, r   -1; Q   0.750;
// D  4, halfDdown  2; n   4; q   1, r    0; Q   1.000;
// D  4, halfDdown  2; n   5; q   1, r    1; Q   1.250;

// D  4, halfDdown  2; n   6; q   2, r   -2; Q   1.500;
// D  4, halfDdown  2; n   7; q   2, r   -1; Q   1.750;
// D  4, halfDdown  2; n   8; q   2, r    0; Q   2.000;
// D  4, halfDdown  2; n   9; q   2, r    1; Q   2.250;
// D  4, halfDdown  2; n  10; q   2, r    2; Q   2.500;

// D  4, halfDdown  2; n  11; q   3, r   -1; Q   2.750;
// D  4, halfDdown  2; n  12; q   3, r    0; Q   3.000;
// D  4, halfDdown  2; n  13; q   3, r    1; Q   3.250;

// D  4, halfDdown  2; n  14; q   4, r   -2; Q   3.500;
// D  4, halfDdown  2; n  15; q   4, r   -1; Q   3.750;
// D  4, halfDdown  2; n  16; q   4, r    0; Q   4.000;
// D  4, halfDdown  2; n  17; q   4, r    1; Q   4.250;
// D  4, halfDdown  2; n  18; q   4, r    2; Q   4.500;

// D  4, halfDdown  2; n  19; q   5, r   -1; Q   4.750;
// D  4, halfDdown  2; n  20; q   5, r    0; Q   5.000;
// D  4, halfDdown  2; n  21; q   5, r    1; Q   5.250;

// D  4, halfDdown  2; n  22; q   6, r   -2; Q   5.500;
// D  4, halfDdown  2; n  23; q   6, r   -1; Q   5.750;
// D  4, halfDdown  2; n  24; q   6, r    0; Q   6.000;





==> code/testme.c <==
#include <math.h>
#include <stdint.h>
#include <stdio.h>

int main(){
  double m = 4294967296;
  double N = m -1;
  for(uint64_t d = 1; d < UINT64_C(4294967296); d++) {
    double ourtop = (1 + 1.0/N) * 1.0 * m /d;
    double newtop = (1 + 1.0/(N+1)) * 1.0* m /d;
    if(floor(newtop) != floor(ourtop)) {
      printf("d= %zu \n", d);
    }
  }
}

==> scripts/intquo_rb_py.py <==

# load "path_to_file_INCLUDING.EXT"          # Ruby
# from  path_to_file_EXCLUDING.EXT import *  # Python

##:WARNING: There are a lot of kludges in this, made just to get it to work p - it needs a *lot* of cleaning up and refactoring once it's working ok.
##:         I'm now going to clean it up, and then make a final conversion to hopefully somewhat better Python.
##:         I'm uploading the unfinished version so I have an online backup on Overleaf.com.

### To convert intquo*.rb to intquo*.py :     do#=; -> :     #=: -> :     elsif -> elif     end#=. -> ""

# Ruby-  operators - for now don't use "! expression", use nott(expression)
# Ruby - don't use:     if boolean_expression then     statement if boolean_expression

# None = nil

def isnone(objv):
  return objv is None


def isstring(objv):
  return isinstance(objv, str)


from math import floor

from math import ceil

from fractions import Fraction
ONE = Fraction(1, 1) # for easy construction of rationals: (ONE * 3) / 5 or 3 * ONE / 5

def quo(x, y):          # Python: if x and y are int then x / y ("true division") gives a float,
  return (ONE * x) / y  # so in that case ensure the calculation is rational.


def div(x, y):
  return x // y


def ift(boolexpv, v1, v2): # equivalent of ternary operator in C, Perl, Ruby
  return v1 if boolexpv else v2


def putz(stringv):
  print(stringv)


def raize(stringv):
  raise Exception(stringv)


def freez(stringv):
  return stringv


def nott(expr):
  return (not expr)


def rangeto(startv, tov = None, stepv = None):
  stepv = ift(isnone(stepv), 1, stepv)
  if isnone(tov):
    tov = startv; startv = 0
  tov = tov + ift(stepv < 0, -1, 1)
  for i in range(startv, tov, stepv):
    yield i

# Python built-in functions: https://docs.python.org/3/library/functions.html

# to create a Python list or Ruby array just use: newlist = []; newlist = [obj0, obj1, obj2];

# built-in: listv.append(objv)

# abs(numv)

# divmod(num1, num2)

# len(objv)

# str(objv)

# Python keyword "pass" avoids invalid empty code in: if statements; loops; function definitions; class definitions;


